JPPO: Joint Power and Prompt Optimization for Accelerated Large Language Model Services

Large Language Models (LLMs) have demonstrated remarkable capabilities in various tasks, leading to their increasing deployment in wireless networks for a wide variety of user services. However, the growing longer prompt setting highlights the crucial issue of computational resource demands and huge communication load. To address this challenge, we propose Joint Power and Prompt Optimization (JPPO), a framework that combines Small Language Model (SLM)-based prompt compression with wireless power allocation optimization. By deploying SLM at user devices for prompt compression and employing Deep Reinforcement Learning for joint optimization of compression ratio and transmission power, JPPO effectively balances service quality with resource efficiency. Experimental results demonstrate that our framework achieves high service fidelity and low bit error rates while optimizing power usage in wireless LLM services. The system reduces response time by about 17%, with the improvement varying based on the length of the original prompt.

==> others/data.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 21,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 831
        },
        "id": "J7c-SzOQUsxh",
        "outputId": "3455b7fd-6fb4-4f1e-8805-8cc86381734a"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1400x1000 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Data for part 1 and part 2\n",
        "episodes_part1 = list(range(100, 5100, 100))\n",
        "rewards_part1 = [444.06, 509.32, 536.21, 486.88, 501.53, 531.55, 524.42, 532.27, 531.94, 548.71, 512.26, 553.64, 573.90, 580.12, 556.01, 564.97, 613.55, 630.88, 640.06, 600.24, 643.99, 587.78, 598.98, 640.19, 610.66, 654.17, 626.33, 658.32, 649.15, 636.21, 605.73, 670.48, 683.50, 683.50, 669.18, 662.23, 651.43, 643.07, 670.26, 690.73, 685.90, 676.67, 630.67, 641.88, 669.60, 674.66, 658.90, 632.09, 685.29, 643.61]\n",
        "fidelity_part1 = [0.52, 0.54, 0.53, 0.57, 0.58, 0.57, 0.54, 0.55, 0.59, 0.60, 0.59, 0.62, 0.61, 0.63, 0.62, 0.60, 0.60, 0.62, 0.61, 0.63, 0.65, 0.65, 0.64, 0.63, 0.66, 0.66, 0.67, 0.67, 0.69, 0.69, 0.68, 0.69, 0.67, 0.68, 0.68, 0.70, 0.70, 0.69, 0.68, 0.69, 0.71, 0.70, 0.71, 0.72, 0.71, 0.71, 0.71, 0.71, 0.72, 0.73]\n",
        "ber_part1 = [0.1420, 0.1413, 0.1511, 0.1227, 0.1265, 0.1149, 0.1287, 0.1113, 0.1271, 0.1260, 0.1111, 0.1092, 0.1105, 0.1227, 0.1123, 0.1165, 0.1118, 0.1114, 0.1049, 0.1048, 0.1036, 0.1148, 0.1132, 0.1137, 0.1131, 0.1105, 0.1108, 0.1131, 0.1121, 0.1098, 0.1063, 0.1135, 0.1031, 0.1083, 0.1097, 0.1072, 0.1028, 0.1073, 0.1028, 0.1085, 0.1031, 0.1034, 0.1075, 0.1082, 0.1069, 0.1083, 0.1074, 0.1068, 0.1075, 0.1062]\n",
        "power_part1 = [5.90, 6.30, 5.85, 5.87, 6.21, 6.05, 5.72, 5.93, 5.89, 6.03, 6.05, 5.90, 5.98, 6.13, 6.11, 6.03, 6.10, 6.12, 6.15, 6.17, 6.13, 6.21, 6.10, 6.10, 6.19, 6.20, 6.18, 6.13, 6.14, 6.18, 6.20, 6.12, 6.19, 6.15, 6.14, 6.15, 6.17, 6.13, 6.14, 6.18, 6.12, 6.16, 6.12, 6.13, 6.19, 6.17, 6.15, 6.18, 6.17, 6.14]\n",
        "\n",
        "episodes_part2 = list(range(5100, 10000, 100))\n",
        "rewards_part2 = [621.24, 619.14, 591.49, 670.47, 653.78, 646.11, 684.11, 619.88, 605.47, 595.02, 685.15, 608.66, 619.34, 699.29, 744.74, 546.23, 526.03, 586.45, 501.74, 742.96, 709.26, 769.43, 561.66, 709.55, 602.97, 734.60, 623.39, 759.20, 708.48, 664.06, 771.06, 769.56, 698.01, 604.51, 734.36, 656.28, 521.25, 683.37, 663.61, 784.15, 621.14, 525.38, 589.00, 706.28, 673.38, 604.53, 551.27, 539.20, 589.90]\n",
        "fidelity_part2 = [0.66, 0.80, 0.81, 0.82, 0.66, 0.74, 0.64, 0.66, 0.66, 0.64, 0.62, 0.69, 0.74, 0.72, 0.70, 0.71, 0.64, 0.62, 0.71, 0.73, 0.75, 0.78, 0.78, 0.77, 0.73, 0.83, 0.83, 0.81, 0.82, 0.83, 0.84, 0.82, 0.70, 0.84, 0.83, 0.82, 0.74, 0.70, 0.77, 0.78, 0.73, 0.71, 0.81, 0.89, 0.84, 0.64, 0.72, 0.62, 0.62]\n",
        "ber_part2 = [0.1170, 0.1214, 0.1753, 0.1500, 0.1420, 0.2022, 0.2247, 0.0902, 0.1086, 0.1303, 0.1061, 0.0874, 0.0873, 0.0961, 0.1053, 0.0940, 0.1275, 0.0911, 0.1057, 0.1109, 0.0970, 0.1015, 0.1181, 0.1093, 0.0770, 0.1208, 0.1670, 0.1280, 0.1406, 0.1166, 0.1037, 0.1026, 0.1592, 0.0645, 0.0901, 0.0899, 0.1198, 0.1300, 0.1720, 0.1569, 0.1281, 0.1055, 0.1029, 0.1118, 0.0872, 0.0689, 0.1774, 0.1536, 0.1269]\n",
        "power_part2 = [6.86, 6.03, 4.15, 4.03, 4.77, 2.70, 2.69, 7.10, 6.29, 4.75, 7.06, 6.69, 6.19, 7.03, 6.98, 4.93, 5.68, 4.55, 6.09, 5.95, 5.63, 5.58, 6.13, 5.63, 5.96, 5.71, 5.38, 6.12, 6.02, 4.03, 4.51, 5.73, 5.79, 6.83, 7.34, 8.01, 6.12, 6.88, 6.83, 5.95, 5.92, 5.81, 5.99, 5.87, 4.83, 5.97]\n",
        "\n",
        "# Trim all lists to the minimum length to avoid ValueError\n",
        "min_length = min(len(episodes), len(rewards), len(fidelity), len(ber), len(power))\n",
        "episodes = episodes[:min_length]\n",
        "rewards = rewards[:min_length]\n",
        "fidelity = fidelity[:min_length]\n",
        "ber = ber[:min_length]\n",
        "power = power[:min_length]\n",
        "\n",
        "# Plotting with suggested stable ranges\n",
        "plt.figure(figsize=(14, 10))\n",
        "\n",
        "## Average Reward Plot\n",
        "#plt.subplot(2, 2, 1)\n",
        "#plt.plot(episodes, rewards, marker='o', color='b', label='Average Reward')\n",
        "#plt.xlabel('Episode')\n",
        "#plt.ylabel('Average Reward')\n",
        "#plt.title('Average Reward over Episodes')\n",
        "#plt.ylim(0, 10000)  # Suggested stable y-axis range for reward\n",
        "#plt.text(0.5, -0.15, '(a)', transform=plt.gca().transAxes, fontsize=14, fontweight='bold', ha='center')  # Add label (d)\n",
        "#plt.grid(True)\n",
        "\n",
        "# Average Fidelity Plot\n",
        "plt.subplot(3,1, 1)\n",
        "plt.plot(episodes, fidelity, marker='^', color='g', label='Average Fidelity')\n",
        "plt.xlabel('Episode')\n",
        "plt.ylabel('Fidelity')\n",
        "plt.title('Average Fidelity over Episodes')\n",
        "plt.ylim(0, 1)  # Suggested stable y-axis range for fidelity\n",
        "plt.legend(loc='upper left')\n",
        "plt.text(9500, 0.5, '(a)', fontsize=12, verticalalignment='bottom', horizontalalignment='right')\n",
        "plt.grid(True)\n",
        "\n",
        "# Average Bit Error Rate (BER) Plot\n",
        "plt.subplot(3,1, 2)\n",
        "plt.plot(episodes, ber, marker='o', color='r', label='BER')\n",
        "plt.xlabel('Episode')\n",
        "plt.ylabel('Bit Error Rate (BER)')\n",
        "plt.title('Average BER over Episodes')\n",
        "plt.ylim(0, 1)  # Suggested stable y-axis range for BER\n",
        "plt.legend(loc='upper left')\n",
        "plt.text(9500, 0.2, '(b)', fontsize=12, verticalalignment='bottom', horizontalalignment='right')\n",
        "plt.grid(True)\n",
        "\n",
        "# Average Power Plot\n",
        "plt.subplot(3,1, 3)\n",
        "plt.plot(episodes, power, marker='d', color='purple', label='Average Power')\n",
        "plt.xlabel('Episode')\n",
        "plt.ylabel('Power')\n",
        "plt.title('Average Power over Episodes')\n",
        "plt.ylim(0, 10)  # Suggested stable y-axis range for power\n",
        "plt.legend(loc='upper left')\n",
        "plt.text(9500, 7.5, '(c)', fontsize=12, verticalalignment='bottom', horizontalalignment='right')\n",
        "plt.grid(True)\n",
        "\n",
        "# Display the plot\n",
        "# Remove the first subplot\n",
        "#plt.subplot(2, 2, 4).axis('off')  # Disable the 4th subplot\n",
        "\n",
        "# Adjust layout\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ]
    }
  ]
}

==> others/matlab/untitled2.m <==
% Extract rewards data
rewards = [1.58, 9.53, 13.53, 20.65, 34.76, 59.61, 95.49, 138.34, 287.15, 473.76, 597.01, 643.86, 469.02, 541.79, 658.96, 697.08, 678.10, 589.49, 552.03, 688.94, 721.90, 857.27, 773.60, 611.86, 628.23, 636.63, 608.82, 680.59, 592.44, 423.43, 584.75, 510.00, 702.63, 669.53, 826.79, 880.14, 601.03, 673.69, 751.37, 756.33, 699.41, 761.35, 743.10, 820.43, 741.17, 675.32, 731.55, 682.35, 893.22, 821.47, 709.83, 723.64, 607.12, 770.66, 693.30, 715.29, 667.04, 775.63, 551.62, 698.09, 756.14, 773.34, 761.76, 694.01, 742.20, 616.96, 746.45, 802.62, 815.67, 608.74, 873.21, 753.77, 1018.46, 733.99, 686.65, 654.21, 801.81, 611.86, 664.92, 702.61, 581.81, 599.64, 620.22, 757.03, 732.00, 793.95, 639.63, 634.18, 718.61, 796.09, 621.38, 723.97, 868.23, 769.69, 618.16, 735.81, 822.76, 770.71, 620.89, 611.91, 713.32, 693.77, 686.58, 766.59, 692.29, 715.74, 582.53, 784.99, 688.25, 654.79, 772.71, 740.44, 793.45, 706.46, 765.04, 757.33, 689.35, 695.53, 780.42, 794.14, 814.59, 764.31, 761.68, 857.64, 753.26, 669.54, 763.54, 790.48, 828.96, 689.75, 536.00, 684.03, 617.18, 755.07, 742.11, 764.72, 639.09, 721.68, 804.21, 585.33, 703.57, 748.79, 788.74, 819.32, 813.35, 631.24, 794.71, 769.86, 680.17, 775.61, 683.58, 757.87, 867.76, 429.73, 669.05, 687.32, 657.06, 681.86, 714.21, 834.17, 751.17, 943.02, 757.08, 738.70, 618.26, 683.09, 731.11, 611.99, 641.23, 826.83, 708.47, 834.86, 734.15, 548.66, 733.20, 609.19, 759.98, 774.57, 725.70];

% Create episode numbers (0 to 17800 by 100)
episodes = 0:100:17800;

% Calculate moving average
window_size = 10; % Adjust this value to change smoothing level
moving_avg = movmean(rewards, window_size);

% Create figure with specific size
figure('Position', [100, 100, 800, 500]);

% Plot raw data with light blue dots
plot(episodes, rewards, '.', 'Color', [0.3 0.3 1], 'MarkerSize', 10, 'DisplayName', 'Raw Reward');
hold on;

% Plot moving average
plot(episodes, moving_avg, 'b-', 'LineWidth', 2, 'DisplayName', 'Moving Average Reward of DRL Algorithm');

% Customize the plot
grid on;
xlabel('Episode', 'FontSize', 14);
ylabel('Reward', 'FontSize', 14);
legend('Location', 'southeast', 'FontSize', 14);


% Adjust axis limits for better visualization
xlim([min(episodes) max(episodes)]);
ylim([0 1100]); % Adjusted based on the data range

% Make plot look better
set(gca, 'FontSize', 14);
box on;

% Add custom theme similar to TensorBoard
set(gcf, 'Color', 'white');
set(gca, 'Color', [0.98 0.98 0.98]);

% Add grid with custom style
grid on;
set(gca, 'GridColor', [0.8 0.8 0.8], 'GridAlpha', 0.5);

axis([0 13000 0 1000])

==> others/matlab/untitled4.m <==
% Extract data
fidelity = [0.65, 0.83, 0.81, 0.69, 0.65, 0.64, 0.65, 0.65, 0.70, 0.77, 0.81, 0.83, 0.86, 0.85, 0.79, 0.85, 0.82, 0.88, 0.90, 0.89, 0.84, 0.90, 0.84, 0.91, 0.92, 0.91, 0.90, 0.75, 0.77, 0.66, 0.72, 0.84, 0.88, 0.93, 0.93, 0.93, 0.92, 0.95, 0.98, 0.96, 0.98, 0.99, 0.99, 0.97, 0.98, 0.98, 0.99, 0.98, 0.98, 0.98, 0.99, 0.99, 0.99, 1.00, 0.98, 1.00, 0.99, 1.00, 1.00, 0.98, 0.97, 0.98, 0.96, 0.95, 0.93, 0.94, 0.91, 0.96, 0.91, 0.90, 0.94, 0.97, 0.98, 0.97, 0.86, 0.88, 0.83, 0.94, 0.75, 0.92, 0.87, 0.89, 0.94, 0.98, 0.96, 0.96, 0.89, 0.90, 0.88, 0.81, 0.81, 0.97, 0.93, 0.93, 0.93, 0.93, 0.81, 0.91, 0.93, 0.94, 0.93, 0.97, 0.99, 0.96, 0.95, 0.86, 0.89, 0.96, 0.91, 0.91, 0.85, 0.88, 0.93, 0.92, 0.89, 0.91, 0.97, 0.98, 0.99, 0.95, 0.96, 0.99, 0.98, 1.00, 0.97, 0.94, 0.95, 0.95, 0.94, 0.91, 0.96, 0.88, 0.97, 0.98, 0.95];

ber = [0.2868, 0.1929, 0.1786, 0.1759, 0.1279, 0.1159, 0.1321, 0.1466, 0.1038, 0.0865, 0.0816, 0.1096, 0.1454, 0.1400, 0.1263, 0.1391, 0.1634, 0.1605, 0.1372, 0.1329, 0.1287, 0.1177, 0.1256, 0.1551, 0.1814, 0.1408, 0.1392, 0.1258, 0.1698, 0.1652, 0.1456, 0.1393, 0.1438, 0.1416, 0.1536, 0.1233, 0.1069, 0.1252, 0.1417, 0.1341, 0.1361, 0.1431, 0.1217, 0.1320, 0.1189, 0.1328, 0.1408, 0.1080, 0.1180, 0.1271, 0.1015, 0.1245, 0.1175, 0.1381, 0.1744, 0.1244, 0.1129, 0.1250, 0.1111, 0.1055, 0.1573, 0.1364, 0.1386, 0.1068, 0.1083, 0.1361, 0.1112, 0.1059, 0.1433, 0.1211, 0.0886, 0.1437, 0.0992, 0.1255, 0.1203, 0.1266, 0.0921, 0.1261, 0.1048, 0.0756, 0.1325, 0.0884, 0.0950, 0.1047, 0.1087, 0.1269, 0.1492, 0.1231, 0.1022, 0.0990, 0.0814, 0.1406, 0.1096, 0.0980, 0.1285, 0.1382, 0.1081, 0.1033, 0.1034, 0.1190, 0.1001, 0.0883, 0.0952, 0.0982, 0.1149, 0.1227, 0.1063, 0.0886, 0.0990, 0.1272, 0.0943, 0.1270, 0.1008, 0.1037, 0.0945, 0.1111, 0.1201, 0.1203, 0.1209, 0.1129, 0.1287, 0.1245, 0.1168, 0.0964, 0.0973, 0.1262, 0.1352, 0.1118, 0.1407, 0.1196, 0.1543, 0.1630, 0.1009, 0.1132, 0.1089, 0.1345];

power = [5.50, 4.23, 4.71, 5.18, 5.49, 5.75, 4.97, 5.52, 5.48, 5.98, 6.12, 5.50, 5.51, 4.97, 4.48, 4.57, 4.07, 4.16, 4.64, 4.09, 3.78, 4.21, 4.11, 4.68, 4.00, 4.46, 5.20, 4.29, 3.26, 3.55, 4.30, 4.86, 4.53, 4.48, 3.60, 4.90, 6.59, 4.48, 4.46, 4.04, 3.91, 4.47, 5.39, 4.90, 5.44, 5.03, 4.39, 4.65, 4.96, 4.94, 5.56, 4.64, 5.05, 4.61, 4.22, 5.19, 5.06, 4.90, 5.33, 4.92, 3.63, 4.73, 4.55, 5.06, 5.25, 4.91, 5.28, 5.79, 5.00, 4.61, 5.11, 5.14, 6.11, 5.81, 4.83, 5.37, 6.76, 5.34, 5.83, 7.50, 5.51, 6.75, 6.79, 6.08, 5.53, 4.75, 5.08, 5.07, 5.95, 5.61, 5.50, 4.45, 5.57, 5.77, 5.22, 4.72, 5.37, 6.31, 5.56, 5.35, 5.68, 6.80, 6.83, 5.55, 5.53, 5.18, 5.36, 5.30, 5.19, 4.67, 5.19, 5.20, 4.78, 5.26, 4.85, 4.78, 4.60, 4.83, 4.86, 5.25, 5.20, 4.74, 4.62, 5.52, 5.01, 4.37, 4.06, 4.61, 4.45, 4.93, 4.62, 4.02, 5.30, 4.11, 4.68, 4.46];

% Create episode numbers (0 to 13000 by 100)
episodes = 0:100:13000;

% Calculate moving averages
window_size = 10;
moving_avg_fidelity = movmean(fidelity, window_size);
moving_avg_ber = movmean(ber, window_size);
moving_avg_power = movmean(power, window_size);

% Create figure with specific size
figure('Position', [100, 100, 800, 600]);

% Plot Fidelity
subplot(3,1,1);
plot(episodes, fidelity, '.', 'Color', [0.3 0.8 0.3], 'MarkerSize', 8);
hold on;
plot(episodes, moving_avg_fidelity, 'g-', 'LineWidth', 2);
grid on;
ylim([0.4 1.1]);
xlim([0 13000]);
xlabel('Episode');
ylabel('Fidelity');
title('Average Fidelity over Episodes');
text(13000, 0.5, '(a)', 'FontSize', 12, ...
    'HorizontalAlignment', 'right', 'VerticalAlignment', 'bottom');

% Plot BER
subplot(3,1,2);
plot(episodes, ber, '.', 'Color', [0.8 0.3 0.3], 'MarkerSize', 8);
hold on;
plot(episodes, moving_avg_ber, 'r-', 'LineWidth', 2);
grid on;
ylim([0 0.3]);
xlim([0 13000]);
xlabel('Episode');
ylabel('BER');
title('Average BER over Episodes');
text(13000, 0.2, '(b)', 'FontSize', 12, ...
    'HorizontalAlignment', 'right', 'VerticalAlignment', 'bottom');

% Plot Power
subplot(3,1,3);
plot(episodes, power, '.', 'Color', [0.5 0.3 0.8], 'MarkerSize', 8);
hold on;
plot(episodes, moving_avg_power, 'Color', [0.5 0 0.8], 'LineWidth', 2);
grid on;
ylim([2 8]);
xlim([0 13000]);
xlabel('Episode');
ylabel('Power');
title('Average Power over Episodes');
text(13000, 7.5, '(c)', 'FontSize', 12, ...
    'HorizontalAlignment', 'right', 'VerticalAlignment', 'bottom');

% Adjust layout
set(gcf, 'Color', 'white');
for i = 1:3
    subplot(3,1,i);
    set(gca, 'FontSize', 10);
    set(gca, 'Color', [0.98 0.98 0.98]);
    set(gca, 'GridColor', [0.8 0.8 0.8], 'GridAlpha', 0.5);
    box on;
end

% Adjust spacing between subplots
tight_spacing = 0.08;  % Adjust this value to change spacing
current_pos = get(gcf, 'Position');
set(gcf, 'Position', [current_pos(1), current_pos(2), current_pos(3), current_pos(4)]);
